The evolution of quantum battery capacity of GHZ-like states under Markovian channels

Quantum battery has enormous potential for development, and quantum battery capacity is an important indicator of quantum battery. In this work, we mainly study the evolution of quantum battery capacity of GHZ state and GHZ-like states under Markovian channels in the tripartite system. We find that under the depolarizing channel and bit-phase flip channel, the battery capacity shows a brief sudden death of the capacity. And we also find that under the dephasing channel, the battery capacity gradually decreases and tends to a constant, that is, the frozen capacity. We show that the battery capacity monotonically decreases for GHZ state under the amplitude damping channel on the first subsystem. And we study the variation of capacity under the Markovian channels n times on the first subsystem using the GHZ state. We can observe that under the amplitude damping and dephasing channels, the battery capacity decreases and tends to a constant, i.e. frozen capacity, and the larger n, the earlier this phenomenon occurs. We also investigate the evolution of capacity under three independent same type Markovian channels. We have also conducted corresponding research on GHZ-like states.

==> F1.m <==
% 定义参数范围 (p从0到1，间隔0.1)
p = 0:0.01:1;  % 使用0.01保证曲线平滑，但x轴刻度显示0.1间隔

% 定义能量参数（假设值，您可以根据需要修改）
epsilon_A = 0.5;
epsilon_B = 0.3;
epsilon_C = 0.1;
epsilon_sum = epsilon_A + epsilon_B + epsilon_C;
epsilon_diff = epsilon_A + epsilon_B - epsilon_C;

%计算
C_bf = 2*(1 - 3*p + 3*p.^2)*epsilon_sum + 2*(p - p.^2)*(3*epsilon_A - epsilon_B - epsilon_C);
C_dp = (2 - 3*p + 3*p.^2 - p.^3)*epsilon_sum + (3*p - 3*p.^2 + p.^3)*epsilon_diff;

% 分段函数 bpf
C_bpf = zeros(size(p));
mask = p <= 0.5;
C_bpf(mask) = 2*(1 - 3*p(mask) + 3*p(mask).^2 - 2*p(mask).^3)*epsilon_sum + ...
              2*(p(mask) - 3*p(mask).^2 + 2*p(mask).^3)*(3*epsilon_A - epsilon_B - epsilon_C);
C_bpf(~mask) = 2*(-1 + 3*p(~mask) - 3*p(~mask).^2 + 2*p(~mask).^3)*epsilon_sum + ...
               2*(-p(~mask) + 3*p(~mask).^2 - 2*p(~mask).^3)*(3*epsilon_A - epsilon_B - epsilon_C);

% 分段函数 dep
C_dep = zeros(size(p));
mask = p <= 0.75;
C_dep(mask) = 2*(1 - 10*p(mask)/3 + 32*p(mask).^2/9 - 32*p(mask).^3/27)*epsilon_sum + ...
              2*(2*p(mask)/3 - 16*p(mask).^2/9 + 32*p(mask).^3/27)*epsilon_diff;
C_dep(~mask) = 2*(2*p(~mask)/3 - 16*p(~mask).^2/9 + 32*p(~mask).^3/27)*epsilon_sum + ...
                2*(1 - 10*p(~mask)/3 + 32*p(~mask).^2/9 - 32*p(~mask).^3/27)*epsilon_diff;

% 分段函数 pf
C_pf = zeros(size(p));
mask = p <= 0.5;
C_pf(mask) = 2*(1 - 3*p(mask) + 6*p(mask).^2 - 4*p(mask).^3)*epsilon_sum + ...
             2*(3*p(mask) - 6*p(mask).^2 + 4*p(mask).^3)*epsilon_diff;
C_pf(~mask) = 2*(3*p(~mask) - 6*p(~mask).^2 + 4*p(~mask).^3)*epsilon_sum + ...
              2*(1 - 3*p(~mask) + 6*p(~mask).^2 - 4*p(~mask).^3)*epsilon_diff;

C_adc = 1.8 - 0.2*p;


% 创建图形
figure;

% 六个函数

plot(p, C_bf,'k-', 'LineWidth', 3); hold on;
plot(p, C_dp, 'k--','LineWidth', 3);
plot(p, C_bpf,'k:', 'LineWidth', 3);
plot(p, C_dep,'b-', 'LineWidth', 3);
plot(p, C_pf, 'b--','LineWidth', 3);
plot(p, C_adc,'b:', 'LineWidth', 3);
hold off;
xlabel('p', 'FontSize',30);
ylabel('Capacity', 'FontSize', 30);
legend({'$C(\rho''_{bf}, H_{ABC})$', '$C(\rho''_{dp}, H_{ABC})$', '$C(\rho''_{bpf}, H_{ABC})$', ...
       '$C(\rho''_{dep}, H_{ABC})$', '$C(\rho''_{pf}, H_{ABC})$', '$C(\rho''_{adc}, H_{ABC})$'}, ...
       'Interpreter', 'latex', 'Location', 'best','FontSize', 20);
grid on;
set(gca, 'XTick', 0:0.1:1, 'YTick', 0:0.2:2,'GridLineStyle', 'none', 'Box', 'on', ...
    'FontSize', 20, 'LineWidth', 1.5);
xlim([0, 1]);     % 确保x轴范围是[0,1]
ylim([0, 1.8]);



==> F10a.m <==
% 参数初始化
a = sqrt(1/4); % a^2 = 1/4
c1 = a^2;
c2 = a * sqrt(1 - a^2);
c3 = 1 - a^2;
epsilon = [0.5, 0.3, 0.1]; % ε^A, ε^B, ε^C
p = linspace(0, 1, 50);
q = linspace(0, 1, 50);
[P,Q] = meshgrid(p,q);
n_values = [2, 10, 100];
colors = lines(length(n_values));

% 创建图形窗口
figure;

% 遍历4个子图

    hold on;
    h = gobjects(length(n_values), 1); % 图形句柄
    
    for i = 1:length(n_values)
        n = n_values(i);
        % 计算特征值
        factor = (1-2*P).^(2*n) .* (1-2*Q).^(2*n) * (1-2*0.25)^(2*n);
        sqrt_term = sqrt((c1 - c3)^2 + 4*c2^2*factor);
        
        % 计算C(ρ_pf,H)
        C = (c1 + c3 + sqrt_term)*sum(epsilon) + ...
            (c1 + c3 - sqrt_term)*(sum(epsilon(1:2)) - epsilon(3));
        
        % 绘制曲面（仅n值图例）
        h(i) = surf(P, Q, C, 'FaceColor', colors(i,:), ...
                     'FaceAlpha', 0.7, 'EdgeColor', 'none', ...
                     'DisplayName', ['n = ' num2str(n)]);
    end
    
    hold off;
    grid on;
    title(sprintf('γ=0.25','FontSize', 30));
    xlabel('p','FontSize', 30); 
    ylabel('q','FontSize', 30); 
    zlabel('Capacity','FontSize', 30);
    set(gca,'FontSize', 20, 'LineWidth', 1.5);
    view(45, 30); axis tight;
    legend(h, 'Location', 'northeast'); % 仅显示n值的图例
    % 强制 z 轴范围在 [1.5, 1.8]
    zlim([1.6, 1.8]);
    
    % 添加子图序号 
    
       text(-0.1, -0.1, '(a)', 'Units', 'normalized', 'FontSize', 30, 'FontWeight', 'bold');


==> F10b.m <==
% 参数初始化
a = sqrt(1/4); % a^2 = 1/4
c1 = a^2;
c2 = a * sqrt(1 - a^2);
c3 = 1 - a^2;
epsilon = [0.5, 0.3, 0.1]; % ε^A, ε^B, ε^C
p = linspace(0, 1, 50);
q = linspace(0, 1, 50);
[P,Q] = meshgrid(p,q);
n_values = [2, 10, 100];
colors = lines(length(n_values));

% 创建图形窗口
figure;

% 遍历4个子图

    hold on;
    h = gobjects(length(n_values), 1); % 图形句柄
    
    for i = 1:length(n_values)
        n = n_values(i);
        % 计算特征值
        factor = (1-2*P).^(2*n) .* (1-2*Q).^(2*n) * (1-2*0.5)^(2*n);
        sqrt_term = sqrt((c1 - c3)^2 + 4*c2^2*factor);
        
        % 计算C(ρ_pf,H)
        C = (c1 + c3 + sqrt_term)*sum(epsilon) + ...
            (c1 + c3 - sqrt_term)*(sum(epsilon(1:2)) - epsilon(3));
        
        % 绘制曲面（仅n值图例）
        h(i) = surf(P, Q, C, 'FaceColor', colors(i,:), ...
                     'FaceAlpha', 0.7, 'EdgeColor', 'none', ...
                     'DisplayName', ['n = ' num2str(n)]);
    end
    
    hold off;
    grid on;
    title(sprintf('γ=0.5', 'FontSize',30));
    xlabel('p', 'FontSize',30); 
    ylabel('q', 'FontSize',30); 
    zlabel('Capacity', 'FontSize',30);
    set(gca,'FontSize', 20, 'LineWidth', 1.5);
    view(45, 30); axis tight;
    legend(h, 'Location', 'northeast'); % 仅显示n值的图例
    % 强制 z 轴范围在 [1.5, 1.8]
    zlim([1.6, 1.8]);
    
    % 添加子图序号 
    
       text(-0.1, -0.1, '(b)', 'Units', 'normalized', 'FontSize',30, 'FontWeight', 'bold');
    


==> F10c.m <==
% 参数初始化
a = sqrt(1/4); % a^2 = 1/4
c1 = a^2;
c2 = a * sqrt(1 - a^2);
c3 = 1 - a^2;
epsilon = [0.5, 0.3, 0.1]; % ε^A, ε^B, ε^C
p = linspace(0, 1, 50);
q = linspace(0, 1, 50);
[P,Q] = meshgrid(p,q);
n_values = [2, 10, 100];
colors = lines(length(n_values));

% 创建图形窗口
figure;

% 遍历4个子图

    hold on;
    h = gobjects(length(n_values), 1); % 图形句柄
    
    for i = 1:length(n_values)
        n = n_values(i);
        % 计算特征值
        factor = (1-2*P).^(2*n) .* (1-2*Q).^(2*n) * (1-2*0.75)^(2*n);
        sqrt_term = sqrt((c1 - c3)^2 + 4*c2^2*factor);
        
        % 计算C(ρ_pf,H)
        C = (c1 + c3 + sqrt_term)*sum(epsilon) + ...
            (c1 + c3 - sqrt_term)*(sum(epsilon(1:2)) - epsilon(3));
        
        % 绘制曲面（仅n值图例）
        h(i) = surf(P, Q, C, 'FaceColor', colors(i,:), ...
                     'FaceAlpha', 0.7, 'EdgeColor', 'none', ...
                     'DisplayName', ['n = ' num2str(n)]);
    end
    
    hold off;
    grid on;
    title(sprintf('γ=0.75','FontSize', 30));
    xlabel('p','FontSize', 30);
    ylabel('q','FontSize', 30); 
    zlabel('Capacity','FontSize', 30);
    set(gca,'FontSize', 20, 'LineWidth', 1.5);
    view(45, 30); axis tight;
    legend(h, 'Location', 'northeast'); % 仅显示n值的图例
    % 强制 z 轴范围在 [1.5, 1.8]
    zlim([1.6, 1.8]);
    
    % 添加子图序号 
    
       text(-0.1, -0.1, '(c)', 'Units', 'normalized', 'FontSize', 30, 'FontWeight', 'bold');
    


==> F10d.m <==
% 参数初始化
a = sqrt(1/4); % a^2 = 1/4
c1 = a^2;
c2 = a * sqrt(1 - a^2);
c3 = 1 - a^2;
epsilon = [0.5, 0.3, 0.1]; % ε^A, ε^B, ε^C
p = linspace(0, 1, 50);
q = linspace(0, 1, 50);
[P,Q] = meshgrid(p,q);
n_values = [2, 10, 100];
colors = lines(length(n_values));

% 创建图形窗口
figure;

% 遍历4个子图

    hold on;
    h = gobjects(length(n_values), 1); % 图形句柄
    
    for i = 1:length(n_values)
        n = n_values(i);
        % 计算特征值
        factor = (1-2*P).^(2*n) .* (1-2*Q).^(2*n) * (1-2*1)^(2*n);
        sqrt_term = sqrt((c1 - c3)^2 + 4*c2^2*factor);
        
        % 计算C(ρ_pf,H)
        C = (c1 + c3 + sqrt_term)*sum(epsilon) + ...
            (c1 + c3 - sqrt_term)*(sum(epsilon(1:2)) - epsilon(3));
        
        % 绘制曲面（仅n值图例）
        h(i) = surf(P, Q, C, 'FaceColor', colors(i,:), ...
                     'FaceAlpha', 0.7, 'EdgeColor', 'none', ...
                     'DisplayName', ['n = ' num2str(n)]);
    end
    
    hold off;
    grid on;
    title(sprintf('γ=1','FontSize', 30));
    xlabel('p','FontSize', 30);
    ylabel('q','FontSize', 30); 
    zlabel('Capacity','FontSize', 30);
    set(gca,'FontSize', 20, 'LineWidth', 1.5);
    view(45, 30); axis tight;
    legend(h, 'Location', 'northeast'); % 仅显示n值的图例
    colorbar;
    % 强制 z 轴范围在 [1.5, 1.8]
    zlim([1.6, 1.8]);
    
    % 添加子图序号 
    
       text(-0.1,-0.1, '(d)', 'Units', 'normalized', 'FontSize',30, 'FontWeight', 'bold');

==> F2a.m <==
% 参数设置
p = linspace(0, 1, 1000);  % p从0到1
n_values = [2, 3, 4, 10, 100];  % 不同的n值

% 创建图形窗口
figure;

hold on;
% 自定义颜色和线型
colors = [0 0 0;  % 黑色
          0 0 1]; % 蓝色
line_styles = {'-', '--', ':', '-.', '-'}; % 实线、虚线、点线、点划线、实线

% 循环绘制不同n值的曲线
for i = 1:length(n_values)
    n = n_values(i);
    y =( 1 + sqrt( (1 - 2 * p).^(6.*n))) * 0.9 + ( 1 - sqrt( (1 - 2 * p).^(6.*n))) * 0.7 ;  % 注意使用点运算 .^
    
    % 确定颜色：n=2,3,4用黑色，n=10,100用蓝色
    if n <= 4
        color = colors(1,:); % 黑色
    else
        color = colors(2,:); % 蓝色
    end
    
    % 绘制曲线并指定颜色、线型和标签
    plot(p, y, 'LineWidth', 3,...
        'Color', color,...
        'LineStyle', line_styles{i},...
        'DisplayName', ['n = ', num2str(n)]);
end
hold off;
xlabel('p', 'FontSize',30);
ylabel('Capacity','FontSize',30);
legend('show', 'Location', 'best');
grid on;
set(gca, 'XTick', 0:0.1:1, 'GridLineStyle', 'none', 'Box', 'on' ,'FontSize', 20, 'LineWidth', 1.5);
xlim([0, 1]);     % 确保x轴范围是[0,1]

% 添加序号 (a)
text(-0.1, -0.1, '(a)', 'Units', 'normalized', 'FontSize',30, 'FontWeight', 'bold');



==> F2b.m <==
% 参数设置
p = linspace(0, 1, 1000);  % p从0到1
n_values = [2, 3, 4, 10, 100];  % 不同的n值

% 创建图形窗口
figure;
hold on;
% 自定义颜色和线型
colors = [0 0 0;  % 黑色
          0 0 1]; % 蓝色
line_styles = {'-', '--', ':', '-.', '-'}; % 实线、虚线、点线、点划线、实线
% 循环绘制不同n值的曲线
for i = 1:length(n_values)
    n = n_values(i);
    y =( 1 + sqrt( (1 - p).^(6.*n))) * 0.9 + ( 1 - sqrt( (1 - p).^(6.*n))) * 0.7 ;  % 注意使用点运算 .^
    
    % 确定颜色：n=2,3,4用黑色，n=10,100用蓝色
    if n <= 4
        color = colors(1,:); % 黑色
    else
        color = colors(2,:); % 蓝色
    end
    
    % 绘制曲线并指定颜色、线型和标签
    plot(p, y, 'LineWidth', 3,...
        'Color', color,...
        'LineStyle', line_styles{i},...
        'DisplayName', ['n = ', num2str(n)]);
end
hold off;
xlabel('p', 'FontSize',30);
ylabel('Capacity','FontSize',30);
legend('show', 'Location', 'best');
grid on;
set(gca, 'XTick', 0:0.1:1, 'GridLineStyle', 'none', 'Box', 'on','FontSize', 20, 'LineWidth', 1.5);
xlim([0, 1]);     % 确保x轴范围是[0,1]
% 添加序号 (a)
text(-0.1, -0.1, '(b)', 'Units', 'normalized', 'FontSize', 30, 'FontWeight', 'bold' );



==> F3.m <==
% 参数设置
p = linspace(0, 1, 1000);  % p从0到1
n_values = [2, 3, 4, 10, 100];  % 不同的n值

% 创建图形窗口
figure;
hold on;
% 自定义颜色和线型
colors = [0 0 0;  % 黑色
          0 0 1]; % 蓝色
line_styles = {'-', '--', ':', '-.', '-'}; % 实线、虚线、点线、点划线、实线

% 循环绘制不同n值的曲线
for i = 1:length(n_values)
    n = n_values(i);
    y = 0.2.*sqrt((1-p).^(2.*n)) + 1.6
    
    % 确定颜色：n=2,3,4用黑色，n=10,100用蓝色
    if n <= 4
        color = colors(1,:); % 黑色
    else
        color = colors(2,:); % 蓝色
    end
    
    % 绘制曲线并指定颜色、线型和标签
    plot(p, y, 'LineWidth', 3,...
        'Color', color,...
        'LineStyle', line_styles{i},...
        'DisplayName', ['n = ', num2str(n)]);
end
hold off;
xlabel('p', 'FontSize',30);
ylabel('Capacity','FontSize',30);
legend('show', 'Location', 'best');
grid on;
set(gca, 'XTick', 0:0.1:1, 'GridLineStyle', 'none', 'Box', 'on','FontSize', 20, 'LineWidth', 1.5);
xlim([0, 1]);     % 确保x轴范围是[0,1]




==> F4a.m <==
% 定义常数参数
epsilonA = 0.5;
epsilonB = 0.3;
epsilonC = 0.1;

% 创建p和q的网格
[p, q] = meshgrid(0:0.01:1, 0:0.01:1);

% 初始化四个子图的C值矩阵
C_gamma025 = zeros(size(p));

% ===== gamma = 0.25 =====
gamma = 0.25;
term = (1-2*p).*(1-2*q)*(1-2*gamma);

% 区域1: 0≤p≤0.5且0≤q≤0.5
region1 = (p<=0.5) & (q<=0.5);
C_gamma025(region1) = (1 + term(region1))*(epsilonA+epsilonB+epsilonC) + ...
                     (1 - term(region1))*(epsilonA+epsilonB-epsilonC);

% 区域2: 0.5≤p≤1且0.5≤q≤1
region2 = (p>0.5) & (q>0.5);
C_gamma025(region2) = (1 + term(region2))*(epsilonA+epsilonB+epsilonC) + ...
                     (1 - term(region2))*(epsilonA+epsilonB-epsilonC);

% 区域3: 0≤q≤0.5且0.5<p≤1
region3 = (q<=0.5) & (p>0.5);
C_gamma025(region3) = (1 - term(region3))*(epsilonA+epsilonB+epsilonC) + ...
                     (1 + term(region3))*(epsilonA+epsilonB-epsilonC);

% 区域4: 0≤p≤0.5且0.5<q≤1
region4 = (p<=0.5) & (q>0.5);
C_gamma025(region4) = (1 - term(region4))*(epsilonA+epsilonB+epsilonC) + ...
                     (1 + term(region4))*(epsilonA+epsilonB-epsilonC);

% ===== 绘图 =====
figure;

% 子图1: gamma=0.25
surf(p, q, C_gamma025, 'EdgeColor', 'none','LineWidth', 3);
xlabel('p','FontSize',30); 
ylabel('q','FontSize',30); 
zlabel('Capacity','FontSize',30);
title(sprintf('γ = 0.25 ','FontSize',30));
view(45, 30);
set(gca,'FontSize', 20, 'LineWidth', 1.5);
colorbar;
colormap(gca, parula); % 使用parula色图
grid on;
zlim([1.5 1.8]);
% 添加序号 (a)
text(-0.1, -0.1, '(a)', 'Units', 'normalized', 'FontSize', 30, 'FontWeight', 'bold');




==> F4b.m <==
% 定义常数参数
epsilonA = 0.5;
epsilonB = 0.3;
epsilonC = 0.1;

% 创建p和q的网格
[p, q] = meshgrid(0:0.01:1, 0:0.01:1);

% 初始化四个子图的C值矩阵
C_gamma05 = 1.6 * ones(size(p));  % gamma=0.5时为常数1.6

% ===== 绘图 =====
figure;

% 子图2: gamma=0.5
surf(p, q, C_gamma05, 'EdgeColor', 'none','LineWidth', 3);
xlabel('p','FontSize',30);
ylabel('q','FontSize',30); 
zlabel('Capacity','FontSize',30);
title('γ = 0.5','FontSize',30);
view(45, 30);
set(gca,'FontSize', 20, 'LineWidth', 1.5);

colorbar;
colormap(gca, parula);
grid on;
zlim([1.5 1.8]);
% 添加序号 (a)
text(-0.1, -0.1, '(b)', 'Units', 'normalized', 'FontSize', 30, 'FontWeight', 'bold');


==> F4c.m <==
% 定义常数参数
epsilonA = 0.5;
epsilonB = 0.3;
epsilonC = 0.1;

% 创建p和q的网格
[p, q] = meshgrid(0:0.01:1, 0:0.01:1);

% 初始化四个子图的C值矩阵
C_gamma075 = zeros(size(p));

% ===== gamma = 0.75 =====
gamma = 0.75;
term = (1-2*p).*(1-2*q)*(1-2*gamma);

% 区域1: 0≤p≤0.5且0≤q≤0.5
region1 = (p<=0.5) & (q<=0.5);
C_gamma075(region1) = (1 - term(region1))*(epsilonA+epsilonB+epsilonC) + ...
                     (1 + term(region1))*(epsilonA+epsilonB-epsilonC);

% 区域2: 0.5≤p≤1且0.5≤q≤1
region2 = (p>0.5) & (q>0.5);
C_gamma075(region2) = (1 - term(region2))*(epsilonA+epsilonB+epsilonC) + ...
                     (1 + term(region2))*(epsilonA+epsilonB-epsilonC);

% 区域3: 0≤q≤0.5且0.5<p≤1
region3 = (q<=0.5) & (p>0.5);
C_gamma075(region3) = (1 + term(region3))*(epsilonA+epsilonB+epsilonC) + ...
                     (1 - term(region3))*(epsilonA+epsilonB-epsilonC);

% 区域4: 0≤p≤0.5且0.5<q≤1
region4 = (p<=0.5) & (q>0.5);
C_gamma075(region4) = (1 + term(region4))*(epsilonA+epsilonB+epsilonC) + ...
                     (1 - term(region4))*(epsilonA+epsilonB-epsilonC);
                 
figure;

% 子图3: gamma=0.75
surf(p, q, C_gamma075, 'EdgeColor', 'none','LineWidth', 3);
xlabel('p','FontSize',30); 
ylabel('q','FontSize',30); 
zlabel('Capacity','FontSize',30);
title(sprintf('γ = 0.75 ','FontSize',30));
view(45, 30);
set(gca,'FontSize', 20, 'LineWidth', 1.5);
colorbar;
colormap(gca, parula);
grid on;
zlim([1.5 1.8]);
% 添加序号 (a)
text(-0.1, -0.1, '(c)', 'Units', 'normalized', 'FontSize', 30, 'FontWeight', 'bold');

==> F4d.m <==
% 定义常数参数
epsilonA = 0.5;
epsilonB = 0.3;
epsilonC = 0.1;

% 创建p和q的网格
[p, q] = meshgrid(0:0.01:1, 0:0.01:1);

% 初始化四个子图的C值矩阵
C_gamma1 = zeros(size(p));

% ===== gamma = 1 =====
gamma = 1;
term = (1-2*p).*(1-2*q)*(1-2*gamma);

% 区域1: 0≤p≤0.5且0≤q≤0.5
region1 = (p<=0.5) & (q<=0.5);
C_gamma1(region1) = (1 - term(region1))*(epsilonA+epsilonB+epsilonC) + ...
                   (1 + term(region1))*(epsilonA+epsilonB-epsilonC);

% 区域2: 0.5≤p≤1且0.5≤q≤1
region2 = (p>0.5) & (q>0.5);
C_gamma1(region2) = (1 - term(region2))*(epsilonA+epsilonB+epsilonC) + ...
                   (1 + term(region2))*(epsilonA+epsilonB-epsilonC);

% 区域3: 0≤q≤0.5且0.5<p≤1
region3 = (q<=0.5) & (p>0.5);
C_gamma1(region3) = (1 + term(region3))*(epsilonA+epsilonB+epsilonC) + ...
                   (1 - term(region3))*(epsilonA+epsilonB-epsilonC);

% 区域4: 0≤p≤0.5且0.5<q≤1
region4 = (p<=0.5) & (q>0.5);
C_gamma1(region4) = (1 + term(region4))*(epsilonA+epsilonB+epsilonC) + ...
                   (1 - term(region4))*(epsilonA+epsilonB-epsilonC);

% ===== 绘图 =====
figure;
% 子图4: gamma=1
surf(p, q, C_gamma1, 'EdgeColor', 'none','LineWidth', 3);
xlabel('p','FontSize',30); 
ylabel('q','FontSize',30); 
zlabel('Capacity','FontSize',30);
title(sprintf('γ = 1 ','FontSize',30));
view(45, 30);
set(gca,'FontSize', 20, 'LineWidth', 1.5);
colorbar;
colormap(gca, parula);
grid on;
zlim([1.5 1.8]);
% 添加序号 (a)
text(-0.1, -0.1, '(d)', 'Units', 'normalized', 'FontSize', 30, 'FontWeight', 'bold');


==> F5a.m <==
% 参数初始化
epsilon = [0.5, 0.3, 0.1]; % ε^A, ε^B, ε^C
p = linspace(0, 1, 50);
q = linspace(0, 1, 50);
[P,Q] = meshgrid(p,q);
n_values = [2, 10, 100];
colors = lines(length(n_values));

% 创建图形窗口
figure;

hold on;
h = gobjects(length(n_values), 1); % 图形句柄
    
    for i = 1:length(n_values)
        n = n_values(i);
        % 计算特征值
        factor = (1-2*P).^(2*n) .* (1-2*Q).^(2*n) * (1-2*0.25)^(2*n);
        sqrt_term = sqrt(factor);
        
        % 计算C(ρ_pf,H)
        C = (1 + sqrt_term)*sum(epsilon) + ...
            (1 - sqrt_term)*(sum(epsilon(1:2)) - epsilon(3));
        
        % 绘制曲面（仅n值图例）
        h(i) = surf(P, Q, C, 'FaceColor', colors(i,:), ...
                     'FaceAlpha', 0.7, 'EdgeColor', 'none', ...
                     'DisplayName', ['n = ' num2str(n)]);
    end
    
    hold off;
    grid on;
    title(sprintf('γ=0.25','FontSize',30));
    xlabel('p','FontSize',30);
    ylabel('q','FontSize',30); 
    zlabel('Capacity','FontSize',30);
    set(gca,'FontSize', 20, 'LineWidth', 1.5);
    view(45, 30); axis tight;
    legend(h, 'Location', 'northeast'); % 仅显示n值的图例
    % 强制 z 轴范围在 [1.5, 1.8]
    zlim([1.5, 1.8]);
    text(-0.1, -0.1, '(a)', 'Units', 'normalized', 'FontSize', 30, 'FontWeight', 'bold');
   


==> F5b.m <==
% 参数初始化
epsilon = [0.5, 0.3, 0.1]; % ε^A, ε^B, ε^C
p = linspace(0, 1, 50);
q = linspace(0, 1, 50);
[P,Q] = meshgrid(p,q);
gamma_values =  0.5;
n_values = [2, 10, 100];
colors = lines(length(n_values));

% 创建图形窗口
figure;
hold on;
    h = gobjects(length(n_values), 1); % 图形句柄
    
    for i = 1:length(n_values)
        n = n_values(i);
        % 计算特征值
        factor = (1-2*P).^(2*n) .* (1-2*Q).^(2*n) * (1-2*0.5)^(2*n);
        sqrt_term = sqrt(factor);
        
        % 计算C(ρ_pf,H)
        C = (1 + sqrt_term)*sum(epsilon) + ...
            (1 - sqrt_term)*(sum(epsilon(1:2)) - epsilon(3));
        
        % 绘制曲面（仅n值图例）
        h(i) = surf(P, Q, C, 'FaceColor', colors(i,:), ...
                     'FaceAlpha', 0.7, 'EdgeColor', 'none', ...
                     'DisplayName', ['n = ' num2str(n)]);
    end
    
    hold off;
    grid on;
    title(sprintf('γ=0.5','FontSize',30));
    xlabel('p','FontSize',30);
    ylabel('q','FontSize',30);
    zlabel('Capacity','FontSize',30);
    set(gca,'FontSize', 20, 'LineWidth', 1.5);
    view(45, 30); axis tight;
    legend(h, 'Location', 'northeast'); % 仅显示n值的图例
    % 强制 z 轴范围在 [1.5, 1.8]
    zlim([1.5, 1.8]);
    text(-0.1, -0.1, '(b)', 'Units', 'normalized', 'FontSize', 30, 'FontWeight', 'bold');

==> F5c.m <==
% 参数初始化
epsilon = [0.5, 0.3, 0.1]; % ε^A, ε^B, ε^C
p = linspace(0, 1, 50);
q = linspace(0, 1, 50);
[P,Q] = meshgrid(p,q);
n_values = [2, 10, 100];
colors = lines(length(n_values));

% 创建图形窗口
figure;
hold on;
    h = gobjects(length(n_values), 1); % 图形句柄
    
    for i = 1:length(n_values)
        n = n_values(i);
        % 计算特征值
        factor = (1-2*P).^(2*n) .* (1-2*Q).^(2*n) * (1-2*0.75)^(2*n);
        sqrt_term = sqrt(factor);
        
        % 计算C(ρ_pf,H)
        C = (1 + sqrt_term)*sum(epsilon) + ...
            (1 - sqrt_term)*(sum(epsilon(1:2)) - epsilon(3));
        
        % 绘制曲面（仅n值图例）
        h(i) = surf(P, Q, C, 'FaceColor', colors(i,:), ...
                     'FaceAlpha', 0.7, 'EdgeColor', 'none', ...
                     'DisplayName', ['n = ' num2str(n)]);
    end
    
    hold off;
    grid on;
    title(sprintf('γ=0.75','FontSize',30));
    xlabel('p','FontSize',30);
    ylabel('q','FontSize',30);
    zlabel('Capacity','FontSize',30);
    set(gca,'FontSize', 20, 'LineWidth', 1.5);
    view(45, 30); axis tight;
    legend(h, 'Location', 'northeast'); % 仅显示n值的图例
    % 强制 z 轴范围在 [1.5, 1.8]
    zlim([1.5, 1.8]);
    text(-0.1, -0.1, '(c)', 'Units', 'normalized', 'FontSize', 30, 'FontWeight', 'bold');

==> F5d.m <==
% 参数初始化
epsilon = [0.5, 0.3, 0.1]; % ε^A, ε^B, ε^C
p = linspace(0, 1, 50);
q = linspace(0, 1, 50);
[P,Q] = meshgrid(p,q);
n_values = [2, 10, 100];
colors = lines(length(n_values));

% 创建图形窗口
figure;
hold on;
    h = gobjects(length(n_values), 1); % 图形句柄
    
    for i = 1:length(n_values)
        n = n_values(i);
        % 计算特征值
        factor = (1-2*P).^(2*n) .* (1-2*Q).^(2*n) * (1-2*1)^(2*n);
        sqrt_term = sqrt(factor);
        
        % 计算C(ρ_pf,H)
        C = (1 + sqrt_term)*sum(epsilon) + ...
            (1 - sqrt_term)*(sum(epsilon(1:2)) - epsilon(3));
        
        % 绘制曲面（仅n值图例）
        h(i) = surf(P, Q, C, 'FaceColor', colors(i,:), ...
                     'FaceAlpha', 0.7, 'EdgeColor', 'none', ...
                     'DisplayName', ['n = ' num2str(n)]);
    end
    
    hold off;
    grid on;
    title(sprintf('γ=1','FontSize', 30));
    xlabel('p','FontSize', 30);
    ylabel('q','FontSize', 30);
    zlabel('Capacity','FontSize', 30);
    set(gca,'FontSize', 20, 'LineWidth', 1.5);
    view(45, 30); axis tight;
    legend(h, 'Location', 'northeast'); % 仅显示n值的图例
    % 强制 z 轴范围在 [1.5, 1.8]
    zlim([1.5, 1.8]);
    text(-0.1, -0.1, '(d)', 'Units', 'normalized', 'FontSize', 30, 'FontWeight', 'bold');

==> F6a.m <==
% 参数设置
epsilonA = 0.5;
epsilonB = 0.3;
epsilonC = 0.1;
p = linspace(0, 1, 1000);
a = sqrt(1/4);
c1 = a^2;
c2 = a * sqrt(1 - a^2);
c3 = 1 - a^2;

% 创建2×2的子图
figure;
% 计算 C_pf
sqrt_term_pf = sqrt((c1 - c3).^2 + 4 * c2^2 * (1 - 2 * p).^6);
C_pf = (c1 + c3 + sqrt_term_pf) * (epsilonA + epsilonB + epsilonC) + (c1 + c3 - sqrt_term_pf) * (epsilonA + epsilonB - epsilonC);


% 计算 C_dp
sqrt_term_dp = sqrt((c1 - c3)^2 + 4 * c2^2 * (1 - p).^6);
C_dp = (c1 + c3 + sqrt_term_dp) * (epsilonA + epsilonB + epsilonC) + (c1 + c3 - sqrt_term_dp) * (epsilonA + epsilonB - epsilonC);


% 计算 C_rho_H
sqrt_term_rho = sqrt((c1 - c3 + c3 * p).^2 + 4 * c2^2 * (1 - p));
C_rho_H = zeros(size(p));
for i = 1:length(p)
    if p(i) <= 2/3
        C_rho_H(i) = (c1 + c3 * (1 - p(i)) + sqrt_term_rho(i)) * (epsilonA + epsilonB + epsilonC) + ...
                    2* c3 * p(i) * (epsilonA + epsilonB - epsilonC);
    else
        C_rho_H(i) = 2*c3 * p(i) * (epsilonA + epsilonB + epsilonC) + ...
                     (c1 + c3 * (1 - p(i)) + sqrt_term_rho(i)) * (epsilonA + epsilonB - epsilonC);
    end
end

% 绘制第一个子图
plot(p, C_pf, 'b-', 'LineWidth', 3);
hold on;
plot(p, C_dp, 'k--', 'LineWidth', 3);
plot(p, C_rho_H, 'k-', 'LineWidth',3);
hold off;
xlabel('p','FontSize', 30);
ylabel('Capacity','FontSize', 30);
title('a^2 = 0.25','FontSize', 30);

legend({'$C(\rho''_{pf}, H_{ABC})$',  '$C(\rho''_{dp}, H_{ABC})$', '$C(\rho''_{adc}, H_{ABC})$'},'Interpreter', 'latex', 'Location', 'best');
grid on;
set(gca, 'XTick', 0:0.1:1, 'GridLineStyle', 'none', 'Box', 'on','FontSize', 20, 'LineWidth', 1.5);
xlim([0, 1]);     % 确保x轴范围是[0,1]

% 添加序号 (b)
text(-0.1, -0.1, '(a)', 'Units', 'normalized', 'FontSize', 30, 'FontWeight', 'bold');



==> F6b.m <==
% 参数设置
epsilonA = 0.5;
epsilonB = 0.3;
epsilonC = 0.1;
p = linspace(0, 1, 1000);
a = sqrt(1/4);
c1 = a^2;
c2 = a * sqrt(1 - a^2);
c3 = 1 - a^2;

% 创建图形
figure;
% 计算 C_pf
sqrt_term_pf = sqrt((c1 - c3)^2 + 4 * c2^2 * (1 - 2 * p).^6);
C_pf = (c1 + c3 + sqrt_term_pf) * (epsilonA + epsilonB + epsilonC) + (c1 + c3 - sqrt_term_pf) * (epsilonA + epsilonB - epsilonC);

% 计算 C_dp
sqrt_term_dp = sqrt((c1 - c3)^2 + 4 * c2^2 * (1 - p).^6);
C_dp = (c1 + c3 + sqrt_term_dp) * (epsilonA + epsilonB + epsilonC) + (c1 + c3 - sqrt_term_dp) * (epsilonA + epsilonB - epsilonC);


% 计算 C_rho_H
sqrt_term_rho = sqrt((c1 - c3 + c3 * p).^2 + 4 * c2^2 * (1 - p));
C_rho_H = (c1 + c3 * (1 - p) + sqrt_term_rho) * (epsilonA + epsilonB + epsilonC) + ...
           2*c3 * p * (epsilonA + epsilonB - epsilonC);

%绘制第二个子图
plot(p, C_pf, 'b-', 'LineWidth', 3);
hold on;
plot(p, C_dp, 'k--', 'LineWidth', 3);
plot(p, C_rho_H, 'k-', 'LineWidth',3);
hold off;
xlabel('p','FontSize', 30);
ylabel('Capacity','FontSize', 20);
title('a^2 = 0.75','FontSize', 20);
legend({'$C(\rho''_{pf}, H_{ABC})$',  '$C(\rho''_{dp}, H_{ABC})$', '$C(\rho''_{adc}, H_{ABC})$'},'Interpreter', 'latex', 'Location', 'best');
grid on;
set(gca, 'XTick', 0:0.1:1, 'GridLineStyle', 'none', 'Box', 'on','FontSize', 20, 'LineWidth', 1.5);
xlim([0, 1]);     % 确保x轴范围是[0,1]

% 添加序号 (d)
text(-0.1, -0.1, '(b)', 'Units', 'normalized', 'FontSize', 30, 'FontWeight', 'bold');

==> F7a.m <==
% 参数设置
epsilonA = 0.5;
epsilonB = 0.3;
epsilonC = 0.1;
n_values = [2, 3, 4, 10, 100];
p = linspace(0, 1, 100); % p从0到1
% 自定义颜色和线型
colors = [0 0 0;  % 黑色
          0 0 1]; % 蓝色
line_styles = {'-', '--', ':', '-.', '-'}; % 实线、虚线、点线、点划线、实线


% 创建图形窗口
figure;
% 第一个子图: a^2=1/4, rho_pf
% =============================================
a = sqrt(1/4);
c1 = a^2;
c2 = a * sqrt(1 - a^2);
c3 = 1 - a^2;

hold on;
for i = 1:length(n_values)
    n = n_values(i);
    C = zeros(size(p));
    
    for j = 1:length(p)
        factor = (1 - 2*p(j))^(6*n);
        sqrt_term = sqrt((c1 - c3)^2 + 4 * c2^2 * factor);
        term1 = (c1 + c3 + sqrt_term) * (epsilonA + epsilonB + epsilonC);
        term2 = (c1 + c3 - sqrt_term) * (epsilonA + epsilonB - epsilonC);
        C(j) = term1 + term2;
    end
     % 确定颜色：n=2,3,4用黑色，n=10,100用蓝色
    if n <= 4
        color = colors(1,:); % 黑色
    else
        color = colors(2,:); % 蓝色
    end
    plot(p, C, 'LineWidth', 3,...
        'Color', color,...
        'LineStyle', line_styles{i},...
        'DisplayName', ['n = ', num2str(n)]);
end
hold off;
grid on;
title('a^2=0.25','FontSize',30);
xlabel('p','FontSize',30);
ylabel('Capacity','FontSize',30);
legend('show', 'Location', 'best'); % 添加图例
set(gca, 'XTick', 0:0.1:1, 'GridLineStyle', 'none', 'Box', 'on','FontSize', 20, 'LineWidth', 1.5);
xlim([0, 1]);     % 确保x轴范围是[0,1]

% 添加序号 (a)
text(-0.1, -0.1, '(a)', 'Units', 'normalized', 'FontSize', 30, 'FontWeight', 'bold');





==> F7b.m <==
% 参数设置
epsilonA = 0.5;
epsilonB = 0.3;
epsilonC = 0.1;
n_values = [2, 3, 4, 10, 100];
p = linspace(0, 1, 100); % p从0到1
% 自定义颜色和线型
colors = [0 0 0;  % 黑色
          0 0 1]; % 蓝色
line_styles = {'-', '--', ':', '-.', '-'}; % 实线、虚线、点线、点划线、实线



% 创建图形窗口
figure;
% 第二个子图: a^2=1/4, rho_dp
% ==============================================
a = sqrt(1/4);
c1 = a^2;
c2 = a * sqrt(1 - a^2);
c3 = 1 - a^2;

hold on;
for i = 1:length(n_values)
    n = n_values(i);
    C = zeros(size(p));
    
    for j = 1:length(p)
        factor = (1 - p(j))^(6*n);
        sqrt_term = sqrt((c1 - c3)^2 + 4 * c2^2 * factor);
        term1 = (c1 + c3 + sqrt_term) * (epsilonA + epsilonB + epsilonC);
        term2 = (c1 + c3 - sqrt_term) * (epsilonA + epsilonB - epsilonC);
        C(j) = term1 + term2;
    end
    
    % 确定颜色：n=2,3,4用黑色，n=10,100用蓝色
    if n <= 4
        color = colors(1,:); % 黑色
    else
        color = colors(2,:); % 蓝色
    end
    plot(p, C, 'LineWidth', 3,...
        'Color', color,...
        'LineStyle', line_styles{i},...
        'DisplayName', ['n = ', num2str(n)]);
end
hold off;
grid on;
title('a^2=0.25','FontSize', 30);
xlabel('p','FontSize', 30);
ylabel('Capacity','FontSize', 30);
legend('show', 'Location', 'best'); % 添加图例
set(gca, 'XTick', 0:0.1:1, 'GridLineStyle', 'none', 'Box', 'on','FontSize', 20, 'LineWidth', 1.5);
xlim([0, 1]);     % 确保x轴范围是[0,1]

% 添加序号 (a)
text(-0.1, -0.1, '(b)', 'Units', 'normalized', 'FontSize', 30,'FontWeight', 'bold')

==> F8a.m <==
% 参数设置
epsilonA = 0.5;
epsilonB = 0.3;
epsilonC = 0.1;
sum_ABC = epsilonA + epsilonB + epsilonC;
sum_AB_C = epsilonA + epsilonB - epsilonC;

% 创建图形
figure;

% 第一个子图：a^2 = 1/4
a_squared = 1/4;
a = sqrt(a_squared);
c1 = a_squared;
c2 = a * sqrt(1 - a_squared);
c3 = 1 - a_squared;
n_values = [2, 10, 100];
p_critical = [0.6667, 0.2589, 0.0723]; % 不同n值下的临界点

hold on;
% 自定义颜色和线型
colors = [0 0 0;  % 黑色
          0 0 1]; % 蓝色
line_styles = {'-', '--', ':'}; % 实线、虚线、点线、点划线、实线

for i = 1:length(n_values)
    n = n_values(i);
    p = linspace(0, 1, 1000);
    C = zeros(size(p));
    
    % 计算lambda7和lambda5
    lambda7 = (c1 + c3*(1 - p).^n + sqrt((c1 - c3*(1 - p).^n).^2 + 4*c2^2*(1 - p).^n)) / 2;
    lambda5 = c3 * (1 - (1 - p).^n);
    
    % 分段计算C
    idx1 = p <= p_critical(i);
    idx2 = p > p_critical(i);
    
    C(idx1) = 2*lambda7(idx1) * sum_ABC + 2*lambda5(idx1) * sum_AB_C;
    C(idx2) = 2*lambda7(idx2) * sum_AB_C + 2*lambda5(idx2) * sum_ABC;
    
   % 确定颜色：n=2,3,4用黑色，n=10,100用蓝色
    if n <= 4
        color = colors(1,:); % 黑色
    else
        color = colors(2,:); % 蓝色
    end
    plot(p, C, 'LineWidth', 3,...
        'Color', color,...
        'LineStyle', line_styles{i},...
        'DisplayName', ['n = ', num2str(n)]);
end

title(' a^2 = 0.25','FontSize', 30);
xlabel('p','FontSize', 30);
ylabel('Capacity','FontSize', 30);
grid on;
legend('Location', 'best');
ylim([1.5, 1.8]);
set(gca, 'XTick', 0:0.1:1, 'GridLineStyle', 'none', 'Box', 'on','FontSize', 20, 'LineWidth', 1.5);
xlim([0, 1]);     % 确保x轴范围是[0,1]

% 添加序号 (a)
text(-0.1, -0.1, '(a)', 'Units', 'normalized', 'FontSize', 30, 'FontWeight', 'bold');



==> F8b.m <==
% 参数设置
epsilonA = 0.5;
epsilonB = 0.3;
epsilonC = 0.1;
sum_ABC = epsilonA + epsilonB + epsilonC;
sum_AB_C = epsilonA + epsilonB - epsilonC;

% 创建图形
figure;
% 自定义颜色和线型
colors = [0 0 0;  % 黑色
          0 0 1]; % 蓝色
line_styles = {'-', '--', ':'}; % 实线、虚线、点线、点划线、实线

% 第二个子图：a^2 = 3/4
a_squared = 3/4;
a = sqrt(a_squared);
c1 = a_squared;
c2 = a * sqrt(1 - a_squared);
c3 = 1 - a_squared;

hold on;

for i = 1:length(n_values)
    n = n_values(i);
    p = linspace(0, 1, 1000);
    
    % 计算lambda7和lambda5
    lambda7 = (c1 + c3*(1 - p).^n + sqrt((c1 - c3*(1 - p).^n).^2 + 4*c2^2*(1 - p).^n)) / 2;
    lambda5 = c3 * (1 - (1 - p).^n);
    
    % 计算C (单一表达式)
    C = 2*lambda7 * sum_ABC + 2*lambda5 * sum_AB_C;
    
    % 确定颜色：n=2,3,4用黑色，n=10,100用蓝色
    if n <= 4
        color = colors(1,:); % 黑色
    else
        color = colors(2,:); % 蓝色
    end
    plot(p, C, 'LineWidth', 3,...
        'Color', color,...
        'LineStyle', line_styles{i},...
        'DisplayName', ['n = ', num2str(n)]);
end

title(' a^2 = 0.75','FontSize', 30);
xlabel('p','FontSize', 30);
ylabel('Capacity','FontSize', 30);
grid on;
legend('Location', 'best');
ylim([1.7, 1.8]);
set(gca, 'XTick', 0:0.1:1, 'GridLineStyle', 'none', 'Box', 'on','FontSize', 20, 'LineWidth', 1.5);
xlim([0, 1]);     % 确保x轴范围是[0,1]

% 添加序号 (a)
text(-0.1, -0.1, '(b)', 'Units', 'normalized', 'FontSize', 30, 'FontWeight', 'bold');


==> F9a.m <==
% 参数设置
a = sqrt(3/4); % a = 0.5
c1 = a^2; % c1 = 0.25
c2 = a * sqrt(1 - a^2); % c2 ≈ 0.4330
c3 = 1 - a^2; % c3 = 0.75

epsilon_A = 0.5;
epsilon_B = 0.3;
epsilon_C = 0.1;

% 网格设置
p = linspace(0, 1, 50);
q = linspace(0, 1, 50);
[P, Q] = meshgrid(p, q);

% 创建图形窗口
figure( 'Name', 'C(ρ_{pf}'',H) (a?=1/4)');

% 颜色映射
colormap(parula); % 使用parula色图
    
    % 计算关键因子
    factor = (1 - 2*P).*(1 - 2*Q).*(1 - 2*0.25);
    discriminant = (c1 - c3).^2 + 4*c2^2.*factor.^2;
    
    % 计算λ?和λ?
    lambda7 = (c1 + c3 + sqrt(discriminant))/2;
    lambda6 = (c1 + c3 - sqrt(discriminant))/2;
    
    % 计算C(ρ_pf', H)
    C = 2.*(lambda7.*(epsilon_A + epsilon_B + epsilon_C) + ...
        lambda6.*(epsilon_A + epsilon_B - epsilon_C));
    
    % 创建子图
    surf(P, Q, C, 'EdgeColor', 'none');
    
    % 图形美化
    title(sprintf('γ = 0.25'), 'FontSize', 30);
    xlabel('p', 'FontSize', 30);
    ylabel('q', 'FontSize', 30);
    zlabel('Capacity', 'FontSize', 30);
    set(gca,'FontSize', 20, 'LineWidth', 1.5);
    shading interp;
    colorbar;
    view(-45, 30);
    grid on;
    % 添加序号 (a)
    text(-0.1, -0.1, '(a)', 'Units', 'normalized', 'FontSize', 30, 'FontWeight', 'bold');
    % 设置一致的z轴范围
    zlim([1.7, 1.75]); 






==> F9b.m <==
% 参数设置
a = sqrt(3/4); % a = 0.5
c1 = a^2; % c1 = 0.25
c2 = a * sqrt(1 - a^2); % c2 ≈ 0.4330
c3 = 1 - a^2; % c3 = 0.75

epsilon_A = 0.5;
epsilon_B = 0.3;
epsilon_C = 0.1;
% 网格设置
p = linspace(0, 1, 50);
q = linspace(0, 1, 50);
[P, Q] = meshgrid(p, q);

% 创建图形窗口
figure( 'Name', 'C(ρ_{pf}'',H) (a?=1/4)');

% 颜色映射
colormap(parula); % 使用parula色图

    % 计算关键因子
    factor = (1 - 2*P).*(1 - 2*Q).*(1 - 2*0.5);
    discriminant = (c1 - c3).^2 + 4*c2^2.*factor.^2;
    
    % 计算λ?和λ?
    lambda7 = (c1 + c3 + sqrt(discriminant))/2;
    lambda6 = (c1 + c3 - sqrt(discriminant))/2;
    
    % 计算C(ρ_pf', H)
    C = 2.*(lambda7.*(epsilon_A + epsilon_B + epsilon_C) + ...
        lambda6.*(epsilon_A + epsilon_B - epsilon_C));
    
    % 创建子图
    surf(P, Q, C, 'EdgeColor', 'none');
    
    % 图形美化
    title(sprintf('γ = 0.5'), 'FontSize', 30);
    xlabel('p', 'FontSize', 30);
    ylabel('q', 'FontSize', 30);
    zlabel('Capacity', 'FontSize', 30);
    set(gca,'FontSize', 20, 'LineWidth', 1.5);
    shading interp;
    colorbar;
    view(-45, 30);
    grid on;
     % 设置一致的z轴范围
    zlim([1.5, 2]);
    % 添加序号 (a)
    text(-0.1, -0.1, '(b)', 'Units', 'normalized', 'FontSize', 30, 'FontWeight', 'bold');
    

==> F9c.m <==
% 参数设置
a = sqrt(3/4); % a = 0.5
c1 = a^2; % c1 = 0.25
c2 = a * sqrt(1 - a^2); % c2 ≈ 0.4330
c3 = 1 - a^2; % c3 = 0.75

epsilon_A = 0.5;
epsilon_B = 0.3;
epsilon_C = 0.1;
% 网格设置
p = linspace(0, 1, 50);
q = linspace(0, 1, 50);
[P, Q] = meshgrid(p, q);

% 创建图形窗口
figure( 'Name', 'C(ρ_{pf}'',H) (a?=1/4)');

% 颜色映射
colormap(parula); % 使用parula色图

    % 计算关键因子
    factor = (1 - 2*P).*(1 - 2*Q).*(1 - 2*0.75);
    discriminant = (c1 - c3).^2 + 4*c2^2.*factor.^2;
    
    % 计算λ?和λ?
    lambda7 = (c1 + c3 + sqrt(discriminant))/2;
    lambda6 = (c1 + c3 - sqrt(discriminant))/2;
    
    % 计算C(ρ_pf', H)
    C = 2.*(lambda7.*(epsilon_A + epsilon_B + epsilon_C) + ...
        lambda6.*(epsilon_A + epsilon_B - epsilon_C));
    
    % 创建子图
    surf(P, Q, C, 'EdgeColor', 'none');
    
    % 图形美化
    title(sprintf('γ = 0.75'), 'FontSize', 30);
    xlabel('p', 'FontSize', 30);
    ylabel('q', 'FontSize', 30);
    zlabel('Capacity', 'FontSize', 30);
    set(gca,'FontSize', 20, 'LineWidth', 1.5);
    shading interp;
    colorbar;
    view(-45, 30);
    grid on;
     % 设置一致的z轴范围
    zlim([1.7, 1.75]);
    % 添加序号 (a)
    text(-0.1, -0.1, '(c)', 'Units', 'normalized', 'FontSize', 30, 'FontWeight', 'bold');
    

==> F9d.m <==
% 参数设置
a = sqrt(3/4); % a = 0.5
c1 = a^2; % c1 = 0.25
c2 = a * sqrt(1 - a^2); % c2 ≈ 0.4330
c3 = 1 - a^2; % c3 = 0.75

epsilon_A = 0.5;
epsilon_B = 0.3;
epsilon_C = 0.1;
% 网格设置
p = linspace(0, 1, 50);
q = linspace(0, 1, 50);
[P, Q] = meshgrid(p, q);

% 创建图形窗口
figure( 'Name', 'C(ρ_{pf}'',H) (a?=1/4)');

% 颜色映射
colormap(parula); % 使用parula色图

    % 计算关键因子
    factor = (1 - 2*P).*(1 - 2*Q).*(1 - 2*1);
    discriminant = (c1 - c3).^2 + 4*c2^2.*factor.^2;
    
    % 计算λ?和λ?
    lambda7 = (c1 + c3 + sqrt(discriminant))/2;
    lambda6 = (c1 + c3 - sqrt(discriminant))/2;
    
    % 计算C(ρ_pf', H)
    C = 2.*(lambda7.*(epsilon_A + epsilon_B + epsilon_C) + ...
        +lambda6.*(epsilon_A + epsilon_B - epsilon_C));
    
    % 创建子图
    surf(P, Q, C, 'EdgeColor', 'none');
    
    % 图形美化
    title(sprintf('γ = 1'), 'FontSize', 30);
    xlabel('p', 'FontSize', 30);
    ylabel('q', 'FontSize', 30);
    zlabel('Capacity', 'FontSize', 30);
    set(gca,'FontSize', 20, 'LineWidth', 1.5);
    shading interp;
    colorbar;
    view(-45, 30);
    grid on;
     % 设置一致的z轴范围
    zlim([1.7, 1.8]);
    % 添加序号 (a)
    text(-0.1, -0.1, '(d)', 'Units', 'normalized', 'FontSize', 30, 'FontWeight', 'bold');
    
